Effective interactions of the open bosonic string via field theory

We describe a method to extract an effective Lagrangian description for open bosonic strings, at zero transcendentality. The method relies on a particular formulation of its scattering amplitudes derived from color-kinematics duality. More precisely, starting from a $(DF)^2 + \text{YM}$ quantum field theory, we integrate out all the massive degrees of freedom to generate an expansion in the inverse string tension $\alpha^\prime$. We explicitly compute the Lagrangian terms through $\mathcal{O}(\alpha^{\prime 4})$, and target the sector of operators proportional to $F^4$ to all orders in $\alpha^\prime$.

==> Lagrangian_coefficients.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15415,        457]
NotebookOptionsPosition[     14594,        438]
NotebookOutlinePosition[     14991,        454]
CellTagsIndexPosition[     14948,        451]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "L[i] denotes the Lagrangian coefficient at order i in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Alpha]", "'"], "."}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f95fbf4c-ee50-4338-8523-42420dd44c03"],
 "\nThe l[i] labels denote spacetime indices, while CM[_,_] denotes a \
commutator. Covariant derivatives acting on a field strength are denoted by \
appending the derivative\[CloseCurlyQuote]s index to the field strength, \
according to\nF[l[1],l[2],l[3],l[4],...,l[n-1],l[n]] = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["D", 
       RowBox[{"l", "[", "n", "]"}]], 
      SuperscriptBox["D", 
       RowBox[{"l", "[", 
        RowBox[{"n", "-", "1"}], "]"}]]}], "..."}], 
    SuperscriptBox["D", 
     RowBox[{"l", "[", "4", "]"}]], 
    SuperscriptBox["D", 
     RowBox[{"l", "[", "3", "]"}]], 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"l", "[", "1", "]"}], ",", 
       RowBox[{"l", "[", "2", "]"}]}], "]"}], "."}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "26afdd97-7db9-4440-a248-24963ce516e9"]
}], "Text",
 CellChangeTimes->{{3.9181362276398563`*^9, 3.9181364660161343`*^9}, {
  3.918219239601767*^9, 3.9182192397763147`*^9}, {3.918219295411387*^9, 
  3.918219318154044*^9}},ExpressionUUID->"78a6be7e-da0b-4249-a76c-\
2d4835ba28af"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "0", "]"}], "=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{"l", "[", "1", "]"}], ",", 
      RowBox[{"l", "[", "2", "]"}]}], "]"}], 
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{"l", "[", "1", "]"}], ",", 
      RowBox[{"l", "[", "2", "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.917953725197133*^9, 3.917953738574645*^9}, {
  3.917953816905581*^9, 3.9179538812100067`*^9}, {3.917954521073142*^9, 
  3.9179545241220703`*^9}},ExpressionUUID->"93363d73-7743-4383-9d4d-\
52cd16b01028"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "1", "]"}], "=", 
   RowBox[{
    FractionBox["1", "3"], 
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{"l", "[", "1", "]"}], ",", 
      RowBox[{"l", "[", "2", "]"}]}], "]"}], 
    RowBox[{"CM", "[", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l", "[", "2", "]"}], ",", 
        RowBox[{"l", "[", "3", "]"}]}], "]"}], ",", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], ",", 
        RowBox[{"l", "[", "1", "]"}]}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.917953707086712*^9, 3.917953745595648*^9}, {
  3.9179537756433477`*^9, 3.917953784989729*^9}, {3.917953823724182*^9, 
  3.917953883314208*^9}, {3.917954525838047*^9, 
  3.917954529956126*^9}},ExpressionUUID->"d5df20b3-2921-40d3-9c53-\
35074a4819b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "2", "]"}], "=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"CM", "[", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], ",", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], ",", 
        RowBox[{"l", "[", "4", "]"}]}], "]"}]}], "]"}], 
    RowBox[{"CM", "[", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}], ",", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], ",", 
        RowBox[{"l", "[", "4", "]"}]}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.917953787362721*^9, 3.917953894435829*^9}, {
  3.917954531720676*^9, 3.917954535577648*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"c1ac29af-dbc4-4432-b48d-6792bec86cdd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"CM", "[", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}], ",", 
        RowBox[{"l", "[", "5", "]"}]}], "]"}], ",", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], ",", 
        RowBox[{"l", "[", "4", "]"}]}], "]"}]}], "]"}], 
    RowBox[{"CM", "[", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l", "[", "3", "]"}], ",", 
        RowBox[{"l", "[", "4", "]"}], ",", 
        RowBox[{"l", "[", "5", "]"}]}], "]"}], ",", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"l", "[", "1", "]"}], ",", 
        RowBox[{"l", "[", "2", "]"}]}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.917953930933095*^9, 3.917953932711831*^9}, {
  3.917953986942711*^9, 3.917953988359329*^9}, {3.917954537325601*^9, 
  3.917954540688205*^9}},ExpressionUUID->"cd2da573-564b-48c4-a5d0-\
9aa597b9d594"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}], ",", 
         RowBox[{"l", "[", "5", "]"}]}], "]"}]}], "]"}], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}], ",", 
         RowBox[{"l", "[", "5", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}], ",", 
         RowBox[{"l", "[", "5", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}]}], "]"}]}], "]"}], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}], ",", 
         RowBox[{"l", "[", "5", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}]}], "]"}]}], "]"}], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}], ",", 
         RowBox[{"l", "[", "5", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}], ",", 
         RowBox[{"l", "[", "5", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "5", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}]}], "]"}], ",", 
       RowBox[{"CM", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], ",", 
           RowBox[{"l", "[", "4", "]"}], ",", 
           RowBox[{"l", "[", "6", "]"}]}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], ",", 
           RowBox[{"l", "[", "4", "]"}]}], "]"}]}], "]"}]}], "]"}], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}], ",", 
         RowBox[{"l", "[", "5", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}]}], "]"}], ",", 
       RowBox[{"CM", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "5", "]"}], ",", 
           RowBox[{"l", "[", "6", "]"}]}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "1", "]"}], ",", 
           RowBox[{"l", "[", "2", "]"}]}], "]"}]}], "]"}]}], "]"}], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}], ",", 
         RowBox[{"l", "[", "5", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}], ",", 
         RowBox[{"l", "[", "5", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "5", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}]}], "]"}]}], "]"}], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}]}], "]"}], ",", 
       RowBox[{"CM", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "1", "]"}], ",", 
           RowBox[{"l", "[", "2", "]"}]}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], ",", 
           RowBox[{"l", "[", "4", "]"}]}], "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}]}], "]"}], ",", 
       RowBox[{"CM", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], ",", 
           RowBox[{"l", "[", "4", "]"}]}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "5", "]"}], ",", 
           RowBox[{"l", "[", "6", "]"}]}], "]"}]}], "]"}]}], "]"}], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}], ",", 
         RowBox[{"l", "[", "5", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}]}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "12"], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"CM", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "1", "]"}], ",", 
           RowBox[{"l", "[", "2", "]"}]}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "5", "]"}], ",", 
           RowBox[{"l", "[", "6", "]"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"CM", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], ",", 
           RowBox[{"l", "[", "4", "]"}]}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "5", "]"}], ",", 
           RowBox[{"l", "[", "6", "]"}]}], "]"}]}], "]"}]}], "]"}], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}]}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "1", "]"}], ",", 
         RowBox[{"l", "[", "2", "]"}]}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "3", "]"}], ",", 
         RowBox[{"l", "[", "4", "]"}]}], "]"}]}], "]"}], " ", 
     RowBox[{"CM", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"l", "[", "5", "]"}], ",", 
         RowBox[{"l", "[", "6", "]"}]}], "]"}], ",", 
       RowBox[{"CM", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{
           RowBox[{"l", "[", "3", "]"}], ",", 
           RowBox[{"l", "[", "4", "]"}]}], "]"}], ",", 
         RowBox[{"CM", "[", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"l", "[", "1", "]"}], ",", 
             RowBox[{"l", "[", "2", "]"}]}], "]"}], ",", 
           RowBox[{"F", "[", 
            RowBox[{
             RowBox[{"l", "[", "5", "]"}], ",", 
             RowBox[{"l", "[", "6", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
      "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.917954000710348*^9, 3.917954001743525*^9}, {
  3.917954387866345*^9, 
  3.9179544889964743`*^9}},ExpressionUUID->"e937c1d9-71a0-4141-a600-\
37be80553545"]
},
WindowSize->{1143, 747},
WindowMargins->{{Automatic, 82}, {25, Automatic}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1bd21a3c-ba90-49d3-bc29-e508f4e3fdbf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1406, 37, 104, "Text",ExpressionUUID->"78a6be7e-da0b-4249-a76c-2d4835ba28af"],
Cell[1967, 59, 608, 17, 47, "Input",ExpressionUUID->"93363d73-7743-4383-9d4d-52cd16b01028"],
Cell[2578, 78, 848, 24, 48, "Input",ExpressionUUID->"d5df20b3-2921-40d3-9c53-35074a4819b4"],
Cell[3429, 104, 967, 29, 47, "Input",ExpressionUUID->"c1ac29af-dbc4-4432-b48d-6792bec86cdd"],
Cell[4399, 135, 1050, 30, 30, "Input",ExpressionUUID->"cd2da573-564b-48c4-a5d0-9aa597b9d594"],
Cell[5452, 167, 9138, 269, 255, "Input",ExpressionUUID->"e937c1d9-71a0-4141-a600-37be80553545"]
}
]
*)


